Cited Web Sources in LLM Answers about Brands: A Multilingual Audit

Displayed citations make part of generative search observable, but they do not reveal its complete retrieval process. This audit covers three archived datasets containing 167,551 URL-bearing citation entries across 128 brands, 13 languages and 12 home markets. In the principal Nordic-Baltic component, 3,863 of 21,033 registrable domains account for 80% of 131,514 citations. Wikipedia leads in 11 of 12 query languages. A recovered, separate brand-associated website classification retains 131,512 entries: 108,410 (82.4%) fall outside its brand-associated category and 23,102 (17.6%) inside. This classification does not establish legal ownership. In the full 57-brand Polish aggregate, four recruitment hosts receive 637 citations against 297 for Polish Wikipedia. The results show why normalization, classification rules and denominators belong in citation audits. They describe displayed links without estimating causal effects on brand reputation.

==> anc/README.md <==
# Offline reproduction

`reproduce.py` rebuilds public audit tables from the Zenodo 20829524 input files. It makes no network requests and does not change the input directory or historical research outputs.

The archived correction first preserves the existing source labels, resolves Gemini `vertexaisearch.cloud.google.com` citations through `citation_title`, infers one modal labelled domain per focal brand, and promotes matching Gemini `other_web` rows. It reports an automated focal-brand-associated classification. It does not establish legal ownership.

## Run

Use a Python environment that already contains the pinned packages in `requirements.txt`.

```sh
python3 anc/reproduce.py \
  --data-dir data \
  --output-dir arxiv-v2-reproduction-output
```

The output directory must be new and outside `data`. When `--data-dir` is omitted, the script expects a sibling `data/` directory. When `--output-dir` is omitted, it uses a new `arxiv-v2-reproduction-output/` directory in the current working directory.

## Checks and outputs

Before classification, the script verifies the deposited `nb_source_attributions.csv` SHA-256:

```text
647e336e764f38a6fc3f82b1b0ccd2366bc87f1cd933ccbada73341976075244
```

It asserts the distinct result populations:

| Population | Expected result |
|---|---:|
| NB URL-domain analysis | 131,514 URL rows, 21,033 registrable domains, 3,863 domains for 80%, top-1,000-host log-rank slope magnitude 0.8599584994 and R² 0.9829017048 |
| Archived classifier | 131,512 retained entries, 23,102 brand-associated, 108,410 outside |
| Archived exclusions | raw rows 26,891 and 83,513, both `www.gov.pl` |
| Poland resolved aggregate | 35,880 citations, 637 across four HR portals, 297 Polish Wikipedia |

`summary.json` gives machine-readable results. `publication-tables.md` and the CSV files provide the language, system, source-type, domain, Poland, CEE, inventory, exclusion, and inferred-domain values needed to audit the publication tables. `input-manifest.sha256` records the public input hashes.

The top-1,000-host log-rank regression is descriptive. It performs no Zipf-law validation.

The offline `tldextract 5.3.1` parser can normalize five historical Czech government subdomains to `gov.cz`. The classifier labels and asserted counts remain unchanged. The bundle intentionally excludes the later expanded 66-brand-map sensitivity calculation, saved historical parquet outputs, private files, notebooks, and local absolute paths.


==> anc/reproduce.py <==
#!/usr/bin/env python3
"""Offline reproduction for the public LLM citation-sourcing data bundle."""
from __future__ import annotations

import argparse
import hashlib
import json
import sys
from pathlib import Path
from urllib.parse import urlparse

import numpy as np
import pandas as pd
import pyarrow
import scipy
import tldextract
from scipy.stats import chi2_contingency, linregress


RAW_HASH = "647e336e764f38a6fc3f82b1b0ccd2366bc87f1cd933ccbada73341976075244"
EXPECTED = {
    "raw_rows": 150093,
    "url_rows": 131514,
    "retained": 131512,
    "inside": 23102,
    "outside": 108410,
    "promoted": 1476,
    "domains": 21033,
    "n80": 3863,
    "log_rank_slope_magnitude": 0.8599584994192374,
    "log_rank_r_squared": 0.9829017047943539,
    "chi_square": 1906.4431081753405,
    "pl_total": 35880,
    "pl_hr": 637,
    "pl_wikipedia": 297,
    "cee_rows": 4001,
    "pl_entries": 35880,
}
EXCLUDED_INDICES = [26891, 83513]
EXTRACT = tldextract.TLDExtract(suffix_list_urls=(), cache_dir=None)


def sha256(path: Path) -> str:
    return hashlib.sha256(path.read_bytes()).hexdigest()


def registrable(host: str) -> str:
    extracted = EXTRACT(host)
    return ".".join(part for part in (extracted.domain, extracted.suffix) if part) or host


def title_to_domain(title: object) -> str | None:
    """Copy the archived Gemini-title parser, using a fixed offline PSL."""
    if not isinstance(title, str) or not title:
        return None
    value = title.strip().lower()
    for prefix in ("http://", "https://", "www."):
        if value.startswith(prefix):
            value = value[len(prefix):]
    value = value.split("/", 1)[0].split("?", 1)[0].split("#", 1)[0]
    if "." not in value or " " in value:
        return None
    extracted = EXTRACT(value)
    if not extracted.domain or not extracted.suffix:
        return None
    return f"{extracted.domain}.{extracted.suffix}".lower()


def audit_host(url: object, title: object = "") -> str:
    host = (urlparse(str(url)).hostname or "").lower().removeprefix("www.")
    if host == "vertexaisearch.cloud.google.com":
        candidate = str(title).lower().strip().removeprefix("www.")
        host = urlparse(candidate).netloc if "://" in candidate else candidate.split("/")[0]
    return host


def archived_clean_domain(url: object, title: object) -> str | None:
    if pd.isna(url):
        return None
    host = urlparse(str(url)).netloc.replace("www.", "")
    if str(url).startswith("https://vertexaisearch.cloud.google.com/"):
        return title_to_domain(title)
    return host or None


def corrected_classifier(url_rows: pd.DataFrame) -> tuple[pd.DataFrame, dict[str, str], pd.Index]:
    """Direct, non-writing transcription of check_hypothesis.py's classifier block."""
    classified = url_rows.copy()
    classified["clean_domain"] = [
        archived_clean_domain(row.citation_url, row.citation_title) for row in classified.itertuples()
    ]
    classified = classified.dropna(subset=["clean_domain"])
    positives = classified[classified.source_type == "company_website"]
    brand_domains = {
        brand_id: group.clean_domain.mode().iat[0]
        for brand_id, group in positives.groupby("brand_id")
        if not group.empty
    }
    promote = (
        (classified.model == "gemini")
        & (classified.source_type == "other_web")
        & (classified.clean_domain == classified.brand_id.map(brand_domains))
    )
    classified.loc[promote, "source_type"] = "company_website"
    return classified, brand_domains, url_rows.index.difference(classified.index)


def self_check() -> None:
    assert title_to_domain("https://www.example.co.uk/path") == "example.co.uk"
    assert title_to_domain("www.gov.pl") is None
    assert audit_host("https://vertexaisearch.cloud.google.com/x", "www.Example.com/a") == "example.com"


def new_output_dir(path: Path, data_dir: Path) -> Path:
    resolved = path.resolve()
    if resolved.exists():
        raise FileExistsError(f"Output directory already exists: {resolved}")
    if resolved.is_relative_to(data_dir.resolve()):
        raise ValueError("Output directory must be outside --data-dir.")
    resolved.mkdir(parents=True)
    return resolved


def write_csv(frame: pd.DataFrame | pd.Series, path: Path, **kwargs: object) -> None:
    if isinstance(frame, pd.Series):
        frame.to_frame().to_csv(path, **kwargs)
    else:
        frame.to_csv(path, index=False, **kwargs)


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--data-dir", type=Path, default=Path(__file__).resolve().parents[1] / "data")
    parser.add_argument("--output-dir", type=Path, default=Path.cwd() / "arxiv-v2-reproduction-output")
    args = parser.parse_args()
    if tldextract.__version__ != "5.3.1":
        raise RuntimeError(f"tldextract 5.3.1 is required; found {tldextract.__version__}")
    data_dir = args.data_dir.resolve()
    raw_path = data_dir / "nb_source_attributions.csv"
    if sha256(raw_path) != RAW_HASH:
        raise AssertionError(f"Unexpected NB input hash: {raw_path}")
    self_check()

    required = [
        raw_path,
        data_dir / "cee_source_attributions.csv",
        data_dir / "nb_domain_aggregate_resolved.parquet",
        data_dir / "pl_domain_aggregate_resolved.parquet",
        data_dir / "pl_raw_citations.json",
    ]
    missing = [str(path) for path in required if not path.is_file()]
    if missing:
        raise FileNotFoundError("Missing public input file(s): " + ", ".join(missing))

    nb = pd.read_csv(raw_path)
    urls = nb[nb.citation_url.fillna("").str.startswith("http")].copy()
    assert len(nb) == EXPECTED["raw_rows"] and len(urls) == EXPECTED["url_rows"]

    # This 131,514-row population is the paper's separate domain analysis.
    urls["host"] = [audit_host(row.citation_url, row.citation_title) for row in urls.itertuples()]
    urls["domain"] = urls.host.map(registrable)
    domain_counts = urls.domain.value_counts().rename_axis("domain").reset_index(name="citations")
    domain_counts["share"] = domain_counts.citations / len(urls)
    domain_counts["cumulative_share"] = domain_counts.share.cumsum()
    n80 = int((domain_counts.cumulative_share < 0.8).sum() + 1)
    assert urls.host.nunique() == 23399
    assert urls.domain.nunique() == EXPECTED["domains"] and n80 == EXPECTED["n80"]
    rank_counts = urls.host.value_counts().to_numpy()[:1000]
    log_rank = linregress(np.log(np.arange(1, len(rank_counts) + 1)), np.log(rank_counts))
    slope_magnitude, log_rank_r_squared = -log_rank.slope, log_rank.rvalue**2
    assert abs(slope_magnitude - EXPECTED["log_rank_slope_magnitude"]) < 1e-12
    assert abs(log_rank_r_squared - EXPECTED["log_rank_r_squared"]) < 1e-12

    classified, inferred_domains, excluded = corrected_classifier(urls)
    original_labels = urls.loc[classified.index, "source_type"]
    promoted = classified.source_type.ne(original_labels)
    assert len(classified) == EXPECTED["retained"]
    assert excluded.tolist() == EXCLUDED_INDICES
    assert set(nb.loc[excluded, "citation_title"]) == {"www.gov.pl"}
    assert int((classified.source_type == "company_website").sum()) == EXPECTED["inside"]
    assert int(promoted.sum()) == EXPECTED["promoted"]
    assert (classified.loc[promoted, "model"] == "gemini").all()
    assert len(classified) - EXPECTED["inside"] == EXPECTED["outside"]

    language = []
    for code, group in sorted(urls.groupby("language")):
        counts = group.domain.value_counts()
        language.append({
            "language": code, "citations": len(group), "top_domain": counts.index[0],
            "top_domain_citations": int(counts.iat[0]), "top_domain_share": counts.iat[0] / len(group),
        })
    languages = pd.DataFrame(language)
    assert dict(zip(languages.language, languages.top_domain)) == {
        "cs": "wikipedia.org", "da": "wikipedia.org", "de": "wikipedia.org", "en": "wikipedia.org",
        "et": "wikipedia.org", "fi": "wikipedia.org", "lt": "vz.lt", "lv": "wikipedia.org",
        "no": "wikipedia.org", "pl": "wikipedia.org", "sk": "wikipedia.org", "sv": "wikipedia.org",
    }

    systems = []
    for model, group in urls.groupby("model"):
        corrected = classified[classified.model == model]
        systems.append({
            "system": model, "url_citations": len(group), "unique_hosts": group.host.nunique(),
            "unique_registrable_domains": group.domain.nunique(),
            "wikipedia_share": (group.domain == "wikipedia.org").mean(),
            "original_company_website_share": (group.source_type == "company_website").mean(),
            "retained_classifier_citations": len(corrected),
            "corrected_brand_associated": int((corrected.source_type == "company_website").sum()),
            "outside_classifier": int((corrected.source_type != "company_website").sum()),
        })
    systems = pd.DataFrame(systems).sort_values("system")
    expected_models = {"gemini": 23032, "openai": 18206, "perplexity": 90276}
    assert dict(zip(systems.system, systems.url_citations)) == expected_models
    assert dict(zip(systems.system, systems.unique_hosts)) == {"gemini": 6613, "openai": 3906, "perplexity": 17758}
    assert dict(zip(systems.system, systems.unique_registrable_domains)) == {"gemini": 6609, "openai": 3315, "perplexity": 16158}

    table = pd.crosstab(nb.language, nb.source_type)
    chi_square, _, _, _ = chi2_contingency(table)
    assert abs(chi_square - EXPECTED["chi_square"]) < 1e-6
    source_types = urls.source_type.value_counts().rename_axis("source_type").reset_index(name="citations")
    source_types["share"] = source_types.citations / len(urls)

    pl = pd.read_parquet(data_dir / "pl_domain_aggregate_resolved.parquet")
    pl_total = int(pl.total_citations.sum())
    pl_hr = int(pl.loc[pl.domain.isin(["pl.indeed.com", "livecareer.pl", "interviewme.pl", "randstad.pl"]), "total_citations"].sum())
    pl_wikipedia = int(pl.loc[pl.domain == "pl.wikipedia.org", "total_citations"].sum())
    assert (pl_total, pl_hr, pl_wikipedia) == (EXPECTED["pl_total"], EXPECTED["pl_hr"], EXPECTED["pl_wikipedia"])
    pl_domains = pl.sort_values("total_citations", ascending=False).copy()
    pl_domains["share"] = pl_domains.total_citations / pl_total
    assert (pl_domains.domain.iat[0], int(pl_domains.total_citations.iat[0])) == ("youtube.com", 2289)

    cee = pd.read_csv(data_dir / "cee_source_attributions.csv")
    pl_raw = json.loads((data_dir / "pl_raw_citations.json").read_text())
    pl_entries = sum(len(row["citations"]) for row in pl_raw)
    assert len(cee) == EXPECTED["cee_rows"] and pl_entries == EXPECTED["pl_entries"]
    inventory = pd.DataFrame([{
        "nb_attribution_rows": len(nb), "nb_url_rows": len(urls), "pl_citation_entries": pl_entries,
        "cee_attribution_rows": len(cee), "cee_url_rows": int(cee.evidence.fillna("").str.startswith("http").sum()),
        "url_grounded_citations": len(urls) + pl_entries + int(cee.evidence.fillna("").str.startswith("http").sum()),
        "total_attribution_rows": len(nb) + pl_entries + len(cee),
        "brands_union": len(set(nb.brand) | {row["brand"] for row in pl_raw} | set(cee.brand)),
    }])
    assert inventory.url_grounded_citations.iat[0] == 167551 and inventory.total_attribution_rows.iat[0] == 189974

    output = new_output_dir(args.output_dir, data_dir)
    manifest = "".join(f"{sha256(path)}  {path.name}\n" for path in sorted(required))
    (output / "input-manifest.sha256").write_text(manifest)
    write_csv(domain_counts, output / "nb-domain-counts.csv")
    write_csv(domain_counts.head(10), output / "nb-top-domains.csv")
    write_csv(languages, output / "nb-language-results.csv")
    write_csv(systems, output / "nb-system-results.csv")
    write_csv(source_types, output / "nb-source-types.csv")
    write_csv(pl_domains, output / "pl-domain-counts.csv")
    write_csv(cee.source_type.value_counts().rename_axis("source_type").reset_index(name="attributions"), output / "cee-source-types.csv")
    write_csv(inventory, output / "inventory.csv")
    write_csv(nb.loc[excluded, ["brand", "model", "citation_title"]].rename_axis("raw_row_index").reset_index(), output / "classifier-exclusions.csv")
    write_csv(pd.Series(inferred_domains, name="inferred_modal_domain").rename_axis("brand_id").reset_index(), output / "classifier-inferred-domains.csv")

    summary = {
        "status": "all assertions passed",
        "runtime": {"python": sys.version.split()[0], "pandas": pd.__version__, "numpy": np.__version__, "pyarrow": pyarrow.__version__, "scipy": scipy.__version__, "tldextract": tldextract.__version__, "network": "disabled by tldextract suffix_list_urls=()"},
        "domain_population": {"url_rows": len(urls), "hosts": int(urls.host.nunique()), "registrable_domains": int(urls.domain.nunique()), "domains_for_80_percent": n80, "top_1000_host_log_rank_slope_magnitude": slope_magnitude, "top_1000_host_log_rank_r_squared": log_rank_r_squared, "regression_note": "Descriptive regression; no Zipf-law validation."},
        "classifier": {"retained": len(classified), "excluded_raw_indices": EXCLUDED_INDICES, "inside_brand_associated": EXPECTED["inside"], "outside_classifier": EXPECTED["outside"], "inside_percent": EXPECTED["inside"] / len(classified) * 100, "outside_percent": EXPECTED["outside"] / len(classified) * 100, "promoted_gemini_rows": int(promoted.sum()), "warning": "Automated focal-brand-associated classification; it does not establish legal ownership."},
        "poland": {"resolved_citations": pl_total, "four_hr_portals": pl_hr, "polish_wikipedia": pl_wikipedia},
        "inventory": inventory.iloc[0].to_dict(),
    }
    (output / "summary.json").write_text(json.dumps(summary, indent=2) + "\n")
    (output / "publication-tables.md").write_text(
        "# Reproduction tables\n\n"
        f"The separate NB domain population has {len(urls):,} URL citations, {urls.domain.nunique():,} registrable domains, and {n80:,} domains for 80% of citations.\n\n"
        f"The archived classifier retains {len(classified):,} entries: {EXPECTED['inside']:,} brand-associated and {EXPECTED['outside']:,} outside, or {EXPECTED['outside'] / len(classified) * 100:.10f}% outside. Rows {EXCLUDED_INDICES[0]:,} and {EXCLUDED_INDICES[1]:,} are excluded with `www.gov.pl`.\n\n"
        "`nb-domain-counts.csv`, `nb-language-results.csv`, `nb-system-results.csv`, `nb-source-types.csv`, `pl-domain-counts.csv`, `cee-source-types.csv`, and `inventory.csv` contain the publication-table values.\n\n"
        "The classifier is an automated focal-brand-associated rule. It does not establish legal ownership.\n"
    )
    print(f"Assertions passed. Wrote audit outputs to {output}")


if __name__ == "__main__":
    main()


==> anc/requirements.txt <==
pandas==3.1.0
numpy==2.5.4
pyarrow==26.0.0
scipy==1.18.1
tldextract==5.3.1

